One Weight Bitwidth to Rule Them All

Weight quantization for deep ConvNets has shown promising results for applications such as image classification and semantic segmentation and is especially important for applications where memory storage is limited. However, when aiming for quantization without accuracy degradation, different tasks may end up with different bitwidths. This creates complexity for software and hardware support and the complexity accumulates when one considers mixed-precision quantization, in which case each layer's weights use a different bitwidth. Our key insight is that optimizing for the least bitwidth subject to no accuracy degradation is not necessarily an optimal strategy. This is because one cannot decide optimality between two bitwidths if one has a smaller model size while the other has better accuracy. In this work, we take the first step to understand if some weight bitwidth is better than others by aligning all to the same model size using a width-multiplier. Under this setting, somewhat surprisingly, we show that using a single bitwidth for the whole network can achieve better accuracy compared to mixed-precision quantization targeting zero accuracy degradation when both have the same model size. In particular, our results suggest that when the number of channels becomes a target hyperparameter, a single weight bitwidth throughout the network shows superior results for model compression.

==> commands.sh <==
ifbpy experimental/rudychin/instaquant/train_fblearner.py -- --batch_size 256 --epoch 120 --bit 0 --width_mult 1 --depth_mult 1 --resolution 224 --baselr 0.05 --wd 4e-5 --act_func relu6 --arch mobilenetv2_haq_edge


-------------------------------------------------------------

Replace `QMobileNetV2_mix.py` with the version here
in `train_imagenet.py` add the following:
from QMobileNetV2_mix import mobilenetv2_ndwq_sfl

run the following 5 commands:

ifbpy experimental/rudychin/instaquant/train_fblearner.py -- --batch_size 256 --epoch 120 --bit 1 --width_mult 0.85 --depth_mult 1 --resolution 224 --baselr 0.05 --wd 4e-5 --act_func relu6 --arch mobilenetv2_ndwq_sfl

ifbpy experimental/rudychin/instaquant/train_fblearner.py -- --batch_size 256 --epoch 120 --bit 1 --width_mult 1.4 --depth_mult 1 --resolution 224 --baselr 0.05 --wd 4e-5 --act_func relu6 --arch mobilenetv2_ndwq_sfl

ifbpy experimental/rudychin/instaquant/train_fblearner.py -- --batch_size 256 --epoch 120 --bit 1 --width_mult 1.75 --depth_mult 1 --resolution 224 --baselr 0.05 --wd 4e-5 --act_func relu6 --arch mobilenetv2_ndwq_sfl

ifbpy experimental/rudychin/instaquant/train_fblearner.py -- --batch_size 256 --epoch 120 --bit 1 --width_mult 1.9 --depth_mult 1 --resolution 224 --baselr 0.05 --wd 4e-5 --act_func relu6 --arch mobilenetv2_ndwq_sfl

ifbpy experimental/rudychin/instaquant/train_fblearner.py -- --batch_size 256 --epoch 120 --bit 1 --width_mult 2.68 --depth_mult 1 --resolution 224 --baselr 0.05 --wd 4e-5 --act_func relu6 --arch mobilenetv2_ndwq_sfl

---------------------------------------------------

# 08/19/2019 (Two more dots for MobileNetV2 without scaling the first and the last layer)

ifbpy experimental/rudychin/instaquant/train_fblearner.py -- --batch_size 256 --epoch 120 --bit 1 --width_mult 0.8 --depth_mult 1 --resolution 224 --baselr 0.05 --wd 4e-5 --act_func relu6 --arch mobilenetv2_ndwq

ifbpy experimental/rudychin/instaquant/train_fblearner.py -- --batch_size 256 --epoch 120 --bit 1 --width_mult 2.9 --depth_mult 1 --resolution 224 --baselr 0.05 --wd 4e-5 --act_func relu6 --arch mobilenetv2_ndwq

---------------------------------------------------

# 08/19/2019 (The search progress of our heuristic)

# We propose to search one precision for depth-wise and another for other convs, thus we conduct a smart grid search (hopefully the best we get is depth-wise 4 bit and others 1 bit so that we don't have to run more experiments)
# Our search is efficient since we use serveral observations
# - One precision Pareto dominates others (so we can compare precision at lower-cost regime to make training faster)
# - If depth-wise has bad precision, it doesn't help if others are good

# We denote (x, y) with x being the precision for depth-wise and y being the precision for others

# Search progress: (8,8) -> (4, 8) -> (2, 8) -> (4, 4) -> (4, 2) -> (4, 1)

# QMobileNetV2 has been updated to support this search
# in `train_imagenet.py` add the following:
# from QMobileNetV2_mix import hsearch_mobilenetv2

# NOTE THAT 2 GPUs are enough for each experiments

ifbpy experimental/rudychin/instaquant/train_fblearner.py -- --batch_size 256 --epoch 120 --bit 88 --width_mult 0.25 --depth_mult 1 --resolution 224 --baselr 0.05 --wd 4e-5 --act_func relu6 --arch hsearch_mobilenetv2
# 52.168 75.520

ifbpy experimental/rudychin/instaquant/train_fblearner.py -- --batch_size 256 --epoch 120 --bit 48 --width_mult 0.29 --depth_mult 1 --resolution 224 --baselr 0.05 --wd 4e-5 --act_func relu6 --arch hsearch_mobilenetv2
# 53.888 77.108

ifbpy experimental/rudychin/instaquant/train_fblearner.py -- --batch_size 256 --epoch 120 --bit 28 --width_mult 0.298 --depth_mult 1 --resolution 224 --baselr 0.05 --wd 4e-5 --act_func relu6 --arch hsearch_mobilenetv2
# 50.510 74.164

ifbpy experimental/rudychin/instaquant/train_fblearner.py -- --batch_size 256 --epoch 120 --bit 44 --width_mult 0.41 --depth_mult 1 --resolution 224 --baselr 0.05 --wd 4e-5 --act_func relu6 --arch hsearch_mobilenetv2
# 59.514 81.466

ifbpy experimental/rudychin/instaquant/train_fblearner.py -- --batch_size 256 --epoch 120 --bit 42 --width_mult 0.575 --depth_mult 1 --resolution 224 --baselr 0.05 --wd 4e-5 --act_func relu6 --arch hsearch_mobilenetv2
# 57.096 80.176

ifbpy experimental/rudychin/instaquant/train_fblearner.py -- --batch_size 256 --epoch 120 --bit 41 --width_mult 0.795 --depth_mult 1 --resolution 224 --baselr 0.05 --wd 4e-5 --act_func relu6 --arch hsearch_mobilenetv2
# 58.160 80.794

---------------------------------------------------

# 08/22/2019 (The curve to 44 MobileNetV2)

### The followings are to finish the grid search (2 GPUs are enough)
ifbpy experimental/rudychin/instaquant/train_fblearner.py -- --batch_size 256 --epoch 120 --bit 18 --width_mult 0.31 --depth_mult 1 --resolution 224 --baselr 0.05 --wd 4e-5 --act_func relu6 --arch hsearch_mobilenetv2
# 48.778 72.504

ifbpy experimental/rudychin/instaquant/train_fblearner.py -- --batch_size 256 --epoch 120 --bit 84 --width_mult 0.372 --depth_mult 1 --resolution 224 --baselr 0.05 --wd 4e-5 --act_func relu6 --arch hsearch_mobilenetv2
# 56.838 79.392

ifbpy experimental/rudychin/instaquant/train_fblearner.py -- --batch_size 256 --epoch 120 --bit 24 --width_mult 0.436 --depth_mult 1 --resolution 224 --baselr 0.05 --wd 4e-5 --act_func relu6 --arch hsearch_mobilenetv2
# 57.372 79.874

ifbpy experimental/rudychin/instaquant/train_fblearner.py -- --batch_size 256 --epoch 120 --bit 14 --width_mult 0.44 --depth_mult 1 --resolution 224 --baselr 0.05 --wd 4e-5 --act_func relu6 --arch hsearch_mobilenetv2
# 55.910 78.750

ifbpy experimental/rudychin/instaquant/train_fblearner.py -- --batch_size 256 --epoch 120 --bit 82 --width_mult 0.5 --depth_mult 1 --resolution 224 --baselr 0.05 --wd 4e-5 --act_func relu6 --arch hsearch_mobilenetv2
# 53.892 77.512

ifbpy experimental/rudychin/instaquant/train_fblearner.py -- --batch_size 256 --epoch 120 --bit 22 --width_mult 0.62 --depth_mult 1 --resolution 224 --baselr 0.05 --wd 4e-5 --act_func relu6 --arch hsearch_mobilenetv2
# 55.262 78.446

ifbpy experimental/rudychin/instaquant/train_fblearner.py -- --batch_size 256 --epoch 120 --bit 12 --width_mult 0.64 --depth_mult 1 --resolution 224 --baselr 0.05 --wd 4e-5 --act_func relu6 --arch hsearch_mobilenetv2
# 54.040 77.526

ifbpy experimental/rudychin/instaquant/train_fblearner.py -- --batch_size 256 --epoch 120 --bit 11 --width_mult 0.91 --depth_mult 1 --resolution 224 --baselr 0.05 --wd 4e-5 --act_func relu6 --arch hsearch_mobilenetv2
# 55.818 78.794

### The followings are for the curve of (44)
ifbpy experimental/rudychin/instaquant/train_fblearner.py -- --batch_size 256 --epoch 120 --bit 88 --width_mult 0.5 --depth_mult 1 --resolution 224 --baselr 0.05 --wd 4e-5 --act_func relu6 --arch hsearch_mobilenetv2
# 64.392 85.466

ifbpy experimental/rudychin/instaquant/train_fblearner.py -- --batch_size 256 --epoch 120 --bit 44 --width_mult 0.75 --depth_mult 1 --resolution 224 --baselr 0.05 --wd 4e-5 --act_func relu6 --arch hsearch_mobilenetv2
# 68.008 87.938

ifbpy experimental/rudychin/instaquant/train_fblearner.py -- --batch_size 256 --epoch 120 --bit 44 --width_mult 1.46 --depth_mult 1 --resolution 224 --baselr 0.05 --wd 4e-5 --act_func relu6 --arch hsearch_mobilenetv2
# 73.914 91.696


---------------------------------------------------

# 08/23/2019
### First update the QResNet.py file

ifbpy experimental/rudychin/instaquant/train_fblearner.py -- --batch_size 256 --epoch 90 --bit 32 --act_bit 32 --width_mult 1 --depth_mult 1 --resolution 224 --baselr 0.05 --wd 4e-5 --act_func relu6 --arch resnet50

ifbpy experimental/rudychin/instaquant/train_fblearner.py -- --batch_size 256 --epoch 90 --bit 32 --act_bit 32 --width_mult 0.5 --depth_mult 1 --resolution 224 --baselr 0.05 --wd 4e-5 --act_func relu6 --arch resnet50

ifbpy experimental/rudychin/instaquant/train_fblearner.py -- --batch_size 256 --epoch 90 --bit 32 --act_bit 32 --width_mult 0.25 --depth_mult 1 --resolution 224 --baselr 0.05 --wd 4e-5 --act_func relu6 --arch resnet50

ifbpy experimental/rudychin/instaquant/train_fblearner.py -- --batch_size 256 --epoch 120 --bit 0 --act_bit 32 --width_mult 1 --depth_mult 1 --resolution 224 --baselr 0.05 --wd 4e-5 --act_func relu6 --arch hsearch_mobilenetv2

ifbpy experimental/rudychin/instaquant/train_fblearner.py -- --batch_size 256 --epoch 120 --bit 0 --act_bit 32 --width_mult 0.5 --depth_mult 1 --resolution 224 --baselr 0.05 --wd 4e-5 --act_func relu6 --arch hsearch_mobilenetv2

ifbpy experimental/rudychin/instaquant/train_fblearner.py -- --batch_size 256 --epoch 120 --bit 0 --act_bit 32 --width_mult 0.25 --depth_mult 1 --resolution 224 --baselr 0.05 --wd 4e-5 --act_func relu6 --arch hsearch_mobilenetv2

### Grid-search for ResNet50
ifbpy experimental/rudychin/instaquant/train_fblearner.py -- --batch_size 256 --epoch 90 --bit 8 --width_mult 0.25 --depth_mult 1 --resolution 224 --baselr 0.05 --wd 4e-5 --act_func relu6 --arch resnet50
# 71.108 89.640

ifbpy experimental/rudychin/instaquant/train_fblearner.py -- --batch_size 256 --epoch 90 --bit 4 --width_mult 0.53 --depth_mult 1 --resolution 224 --baselr 0.05 --wd 4e-5 --act_func relu6 --arch resnet50
# 74.652 91.920

ifbpy experimental/rudychin/instaquant/train_fblearner.py -- --batch_size 256 --epoch 90 --bit 2 --width_mult 0.9 --depth_mult 1 --resolution 224 --baselr 0.05 --wd 4e-5 --act_func relu6 --arch resnet50
# 75.124 92.332

ifbpy experimental/rudychin/instaquant/train_fblearner.py -- --batch_size 256 --epoch 90 --bit 1 --width_mult 1.38 --depth_mult 1 --resolution 224 --baselr 0.05 --wd 4e-5 --act_func relu6 --arch resnet50
# 75.438 92.572

---------------------------------------------------

# 08/26/2019
hsearch_mobilenetv2_nodropout_wd4e-5_width0.4_depth1.0_res224_b84_att1_actrelu6__20190822_224804   56.838 79.392
hsearch_mobilenetv2_nodropout_wd4e-5_width0.4_depth1.0_res224_b14_att1_actrelu6__20190822_224859   55.910 78.750
hsearch_mobilenetv2_nodropout_wd4e-5_width0.4_depth1.0_res224_b24_att1_actrelu6__20190822_224831  57.372 79.874
hsearch_mobilenetv2_nodropout_wd4e-5_width0.5_depth1.0_res224_b88_att1_actrelu6__20190822_225118   64.392 85.466
hsearch_mobilenetv2_nodropout_wd4e-5_width0.3_depth1.0_res224_b18_att1_actrelu6__20190822_224734   48.778 72.504
hsearch_mobilenetv2_nodropout_wd4e-5_width0.5_depth1.0_res224_b82_att1_actrelu6__20190822_224927   53.892 77.512
hsearch_mobilenetv2_nodropout_wd4e-5_width0.6_depth1.0_res224_b12_att1_actrelu6__20190822_225021   54.040 77.526
hsearch_mobilenetv2_nodropout_wd4e-5_width0.6_depth1.0_res224_b22_att1_actrelu6__20190822_224954   55.262 78.446
hsearch_mobilenetv2_nodropout_wd4e-5_width0.9_depth1.0_res224_b11_att1_actrelu6__20190822_225050   55.818 78.794
hsearch_mobilenetv2_nodropout_wd4e-5_width0.8_depth1.0_res224_b44_att1_actrelu6__20190822_225146   68.008 87.938
hsearch_mobilenetv2_nodropout_wd4e-5_width1.5_depth1.0_res224_b44_att1_actrelu6__20190822_225213   73.914 91.696
resnet50_nodropout_wd4e-5_width0.2_depth1.0_res224_b8_att1_actrelu6__20190823_164359   71.108 89.640
resnet50_nodropout_wd4e-5_width0.5_depth1.0_res224_b4_att1_actrelu6__20190823_164925   74.652 91.920
resnet50_nodropout_wd4e-5_width0.9_depth1.0_res224_b2_att1_actrelu6__20190823_164958   75.124 92.332


# 08/26/2019 Addtional runs (2GPUs):
ifbpy experimental/rudychin/instaquant/train_fblearner.py -- --batch_size 256 --epoch 120 --bit 81 --width_mult 0.665 --depth_mult 1 --resolution 224 --baselr 0.05 --wd 4e-5 --act_func relu6 --arch hsearch_mobilenetv2
# 54.822 78.236
ifbpy experimental/rudychin/instaquant/train_fblearner.py -- --batch_size 256 --epoch 120 --bit 21 --width_mult 0.87 --depth_mult 1 --resolution 224 --baselr 0.05 --wd 4e-5 --act_func relu6 --arch hsearch_mobilenetv2
# 56.908 79.758

# Addtional runs for the baseline of ResNet50 (4GPUs):
ifbpy experimental/rudychin/instaquant/train_fblearner.py -- --batch_size 256 --epoch 90 --bit 8 --width_mult 0.5 --depth_mult 1 --resolution 224 --baselr 0.05 --wd 4e-5 --act_func relu6 --arch resnet50
# 74.864 91.944

ifbpy experimental/rudychin/instaquant/train_fblearner.py -- --batch_size 256 --epoch 90 --bit 8 --width_mult 1 --depth_mult 1 --resolution 224 --baselr 0.05 --wd 4e-5 --act_func relu6 --arch resnet50
# 76.70 93.02



# QMobileNetV2_mix.py has been updated to support this
# in `train_imagenet.py` add the following:
# from QMobileNetV2_mix import mobilenetv2_haq_modelsize
# 08/27/2019 (4GPUs):
ifbpy experimental/rudychin/instaquant/train_fblearner.py -- --batch_size 256 --epoch 90 --bit 1 --width_mult 1.96 --depth_mult 1 --resolution 224 --baselr 0.05 --wd 4e-5 --act_func relu6 --arch resnet50
# 76.702 93.102

ifbpy experimental/rudychin/instaquant/train_fblearner.py -- --batch_size 192 --epoch 90 --bit 1 --width_mult 2.983 --depth_mult 1 --resolution 224 --baselr 0.05 --wd 4e-5 --act_func relu6 --arch resnet50
# 77.576 93.516

ifbpy experimental/rudychin/instaquant/train_fblearner.py -- --batch_size 256 --epoch 120 --bit -1 --width_mult 0.3 --depth_mult 1 --resolution 224 --baselr 0.05 --wd 4e-5 --act_func relu6 --arch mobilenetv2_haq_modelsize
# 55.198 78.044

ifbpy experimental/rudychin/instaquant/train_fblearner.py -- --batch_size 256 --epoch 120 --bit -1 --width_mult 0.56 --depth_mult 1 --resolution 224 --baselr 0.05 --wd 4e-5 --act_func relu6 --arch mobilenetv2_haq_modelsize
# 64.998 85.790

ifbpy experimental/rudychin/instaquant/train_fblearner.py -- --batch_size 256 --epoch 120 --bit -1 --width_mult 1.065 --depth_mult 1 --resolution 224 --baselr 0.05 --wd 4e-5 --act_func relu6 --arch mobilenetv2_haq_modelsize
# 72.132 90.646

# QResNet.py has been updated to support this
# in `train_imagenet.py` add the following:
# from QResNet import mixed_resnet50
# 08/29/2019 (4 GPUs)

ifbpy experimental/rudychin/instaquant/train_fblearner.py -- --batch_size 256 --epoch 90 --bit -1 --width_mult 0.585 --depth_mult 1 --resolution 224 --baselr 0.05 --wd 4e-5 --act_func relu6 --arch mixed_resnet50
# 74.296 91.848

ifbpy experimental/rudychin/instaquant/train_fblearner.py -- --batch_size 256 --epoch 90 --bit -1 --width_mult 0.868 --depth_mult 1 --resolution 224 --baselr 0.05 --wd 4e-5 --act_func relu6 --arch mixed_resnet50
# 76.042 92.806

ifbpy experimental/rudychin/instaquant/train_fblearner.py -- --batch_size 192 --epoch 90 --bit -1 --width_mult 1.354 --depth_mult 1 --resolution 224 --baselr 0.05 --wd 4e-5 --act_func relu6 --arch mixed_resnet50
# 77.228 93.546


---------------------------------------------------
# The MircoNet Challenge Codes
# Update QMobileNetV3.py, FakeQuant.py, and quantize_ops.py
# in `train_imagenet.py` add the following:
# from QMobileNetV3 import mobilenet_v3

ifbpy experimental/rudychin/instaquant/train_fblearner.py -- --batch_size 256 --epoch 120 --bit -1 --width_mult 1.6 --resolution 224 --baselr 0.05 --wd 4e-5 --arch mobilenet_v3

ifbpy experimental/rudychin/instaquant/train_fblearner.py -- --batch_size 256 --epoch 120 --bit -1 --width_mult 1.5 --resolution 224 --baselr 0.05 --wd 4e-5 --arch mobilenet_v3




------------------------------------------------
### 2020 experiments for BNN
# update ``train_fblearner.py'' and ``train_imagenet.py''

### 8b1b ResNet50

# MEM ACCESSES: Act 7.680 Mbit, Weight 63.853 Mbit, Sum: 71.533
# Top-1: 63.83, Top-5: 84.83
ifbpy experimental/rudychin/instaquant/train_fblearner.py -- --batch_size 256 --epoch 90 --bit 8 --width_mult 0.25 --depth_mult 1 --resolution 224 --baselr 0.05 --wd 4e-5 --act_func relu6 --act_bit 1 --arch resnet50

# MEM ACCESSES: Act 12.898 Mbit, Weight 102.866 Mbit, Sum: 115.764
# Top-1: 69.20, Top-5: 88.60
ifbpy experimental/rudychin/instaquant/train_fblearner.py -- --batch_size 256 --epoch 90 --bit 8 --width_mult 0.5 --depth_mult 1 --resolution 224 --baselr 0.05 --wd 4e-5 --act_func relu6 --act_bit 1 --arch resnet50

# MEM ACCESSES: Act 22.331 Mbit, Weight 204.176 Mbit, Sum: 226.507
# Top-1: 72.61, Top-5: 90.91
ifbpy experimental/rudychin/instaquant/train_fblearner.py -- --batch_size 256 --epoch 90 --bit 8 --width_mult 1 --depth_mult 1 --resolution 224 --baselr 0.05 --wd 4e-5 --act_func relu6 --act_bit 1 --arch resnet50

### 4b1b ResNet50
# MEM ACCESSES: Act 12.617 Mbit, Weight 58.476 Mbit, Sum: 71.093
# Top-1: 68.53, Top-5: 88.16
ifbpy experimental/rudychin/instaquant/train_fblearner.py -- --batch_size 256 --epoch 90 --bit 4 --width_mult 0.49 --depth_mult 1 --resolution 224 --baselr 0.05 --wd 4e-5 --act_func relu6 --act_bit 1 --arch resnet50

# MEM ACCESSES: Act 18.725 Mbit, Weight 96.707 Mbit, Sum: 115.431
# Top-1: 71.75, Top-5: 90.29
ifbpy experimental/rudychin/instaquant/train_fblearner.py -- --batch_size 256 --epoch 90 --bit 4 --width_mult 0.81 --depth_mult 1 --resolution 224 --baselr 0.05 --wd 4e-5 --act_func relu6 --act_bit 1 --arch resnet50

# MEM ACCESSES: Act 29.177 Mbit, Weight 196.468 Mbit, Sum: 225.645
ifbpy experimental/rudychin/instaquant/train_fblearner.py -- --batch_size 192 --epoch 90 --bit 4 --width_mult 1.35 --depth_mult 1 --resolution 224 --baselr 0.05 --wd 4e-5 --act_func relu6 --act_bit 1 --arch resnet50

### 1b1b ResNet50
# MEM ACCESSES: Act 23.758 Mbit, Weight 47.045 Mbit, Sum: 70.803
# Top-1: 70.03, Top-5: 89.25
ifbpy experimental/rudychin/instaquant/train_fblearner.py -- --batch_size 256 --epoch 90 --bit 1 --width_mult 1.07 --depth_mult 1 --resolution 224 --baselr 0.05 --wd 4e-5 --act_func relu6 --act_bit 1 --arch resnet50

# MEM ACCESSES: Act 34.962 Mbit, Weight 80.040 Mbit, Sum: 115.001
ifbpy experimental/rudychin/instaquant/train_fblearner.py -- --batch_size 160 --epoch 90 --bit 1 --width_mult 1.65 --depth_mult 1 --resolution 224 --baselr 0.05 --wd 4e-5 --act_func relu6 --act_bit 1 --arch resnet50

# MEM ACCESSES: Act 54.831 Mbit, Weight 170.127 Mbit, Sum: 224.958
ifbpy experimental/rudychin/instaquant/train_fblearner.py -- --batch_size 96 --epoch 90 --bit 1 --width_mult 2.68 --depth_mult 1 --resolution 224 --baselr 0.05 --wd 4e-5 --act_func relu6 --act_bit 1 --arch resnet50
